Ensemble and Mixture-of-Experts DeepONets For Operator Learning

We present a novel deep operator network (DeepONet) architecture for operator learning, the ensemble DeepONet, that allows for enriching the trunk network of a single DeepONet with multiple distinct trunk networks. This trunk enrichment allows for greater expressivity and generalization capabilities over a range of operator learning problems. We also present a spatial mixture-of-experts (MoE) DeepONet trunk network architecture that utilizes a partition-of-unity (PoU) approximation to promote spatial locality and model sparsity in the operator learning problem. We first prove that both the ensemble and PoU-MoE DeepONets are universal approximators. We then demonstrate that ensemble DeepONets containing a trunk ensemble of a standard trunk, the PoU-MoE trunk, and/or a proper orthogonal decomposition (POD) trunk can achieve 2-4x lower relative $\ell_2$ errors than standard DeepONets and POD-DeepONets on both standard and challenging new operator learning problems involving partial differential equations (PDEs) in two and three dimensions. Our new PoU-MoE formulation provides a natural way to incorporate spatial locality and model sparsity into any neural network architecture, while our new ensemble DeepONet provides a powerful and general framework for incorporating basis enrichment in scientific machine learning architectures for operator learning.

==> figures/compress.sh <==
# # cavity flow
# pngquant --force vanilla_train_heatmap_gradient_p=100.png --output c_vanilla_train_heatmap_gradient_p=100.png &&
# pngquant --force pod_mean_bool=False_test_heatmap_mse_p=6.png --output c_pod_mean_bool=False_test_heatmap_mse_p=6.png &&
# pngquant --force pod_mean_bool=True_test_heatmap_mse_p=6.png --output c_pod_mean_bool=True_test_heatmap_mse_p=6.png &&
# pngquant --force ensemble_vanilla_trunk_test_heatmap_mse_p=100.png --output c_ensemble_vanilla_trunk_test_heatmap_mse_p=100.png &&
# pngquant --force ensemble_pod_vanilla_test_heatmap_mse_p=100.png --output c_ensemble_pod_vanilla_test_heatmap_mse_p=100.png &&
# pngquant --force ensemble_vanilla_sparse_trunk_test_heatmap_mse_p=100.png --output c_ensemble_vanilla_sparse_trunk_test_heatmap_mse_p=100.png

# # 2d diffrec
# pngquant --force vanilla_train_heatmap_gradient_p=100.png --output c_vanilla_train_heatmap_gradient_p=100.png &&
# pngquant --force pod_mean_bool=True_test_heatmap_mse_p=20.png --output c_pod_mean_bool=True_test_heatmap_mse_p=20.png &&
# pngquant --force pod_mean_bool=False_test_heatmap_mse_p=20.png --output c_pod_mean_bool=False_test_heatmap_mse_p=20.png &&
# pngquant --force ensemble_pod_vanilla_test_heatmap_mse_p=100.png --output c_ensemble_pod_vanilla_test_heatmap_mse_p=100.png &&
# pngquant --force ensemble_vanilla_sparse_trunk_test_heatmap_mse_p=100.png --output c_ensemble_vanilla_sparse_trunk_test_heatmap_mse_p=100.png
# pngquant --force ensemble_vanilla_pod_sparse_trunk_test_heatmap_mse_p=100.png --output c_ensemble_vanilla_pod_sparse_trunk_test_heatmap_mse_p=100.png

# # diffrec 3d
# pngquant --force vanilla_train_heatmap_gradient_p=100.png --output c_vanilla_train_heatmap_gradient_p=100.png &&
# pngquant --force pod_mean_bool=True_test_heatmap_mse_p=20.png --output c_pod_mean_bool=True_test_heatmap_mse_p=20.png &&
# pngquant --force ensemble_vanilla_trunk_test_heatmap_mse_p=100.png --output c_ensemble_vanilla_trunk_test_heatmap_mse_p=100.png &&
# pngquant --force ensemble_pod_vanilla_test_heatmap_mse_p=100.png --output c_ensemble_pod_vanilla_test_heatmap_mse_p=100.png &&
# pngquant --force ensemble_vanilla_sparse_trunk_test_heatmap_mse_p=100.png --output c_ensemble_vanilla_sparse_trunk_test_heatmap_mse_p=100.png
# pngquant --force ensemble_vanilla_pod_sparse_trunk_test_heatmap_mse_p=100.png --output c_ensemble_vanilla_pod_sparse_trunk_test_heatmap_mse_p=100.png

# # darcy
# pngquant --force vanilla_train_heatmap_gradient_p=100.png --output c_vanilla_train_heatmap_gradient_p=100.png &&
# pngquant --force pod_mean_bool=True_test_heatmap_mse_p=20.png --output c_pod_mean_bool=True_test_heatmap_mse_p=20.png &&
# pngquant --force pod_mean_bool=False_test_heatmap_mse_p=20.png --output c_pod_mean_bool=False_test_heatmap_mse_p=20.png &&
# pngquant --force ensemble_pod_vanilla_test_heatmap_mse_p=100.png --output c_ensemble_pod_vanilla_test_heatmap_mse_p=100.png &&
# pngquant --force ensemble_vanilla_sparse_trunk_test_heatmap_mse_p=100.png --output c_ensemble_vanilla_sparse_trunk_test_heatmap_mse_p=100.png
# pngquant --force ensemble_vanilla_trunk_test_heatmap_mse_p=100.png --output c_ensemble_vanilla_trunk_test_heatmap_mse_p=100.png

# for all figures
find . -type f -name "*.png" -exec pngquant --force --output {} {} \;


